Magnus and Dyson Series for Master Integrals

We elaborate on the method of differential equations for evaluating Feynman integrals. We focus on systems of equations for master integrals having a linear dependence on the dimensional parameter. For these systems we identify the criteria to bring them in a canonical form, recently identified by Henn, where the dependence of the dimensional parameter is disentangled from the kinematics. The determination of the transformation and the computation of the solution are obtained by using Magnus and Dyson series expansion. We apply the method to planar and non-planar two-loop QED vertex diagrams for massive fermions, and to non-planar two-loop integrals contributing to 2 -> 2 scattering of massless particles. The extension to systems which are polynomial in the dimensional parameter is discussed as well.

==> anc/vertex2L.m <==
(* Please refer to:
M. Argeri, S. Di Vita, P. Mastrolia, E. Mirabella, J. Schlenk, U. Schubert, L. Tancredi
"Magnus and Dyson Series for Master Integrals" [arXiv:1401.2979] *)

(* Description:
These file contains the Master Integrals of uniform weight
required by the electron  form factors in QED at two-loop *)

(* Conventions:
- dimensional regularization scheme with number of spacetime dimensions D=4-2e.
- Minkowskian metric with signature (+,-,...,-)
- integration measure defined as: norm[e]*d^D k/Pi^(D/2) for each loop, where
       norm[e] = m^(2e))/Gamma[1+e]
- the integrals are given as functions of x, defined through -s/m^2 = (1-x)^2/x, with s = (p1+p2)^2, s>0 and 0<x<1
- the result is expressed as a Taylor series in e
- zeta[n] stands for the Riemann Zeta function Zeta[n] 
- for each MI's g[n] (n=1,...,17), gqedvertex is a list of replacement rules with the explicit expressions *)

gqedvertex = {
              g[1]->
                   +e^0(
                         -1
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         0
                       )
                   +e^3(
                         0
                       )
                   +e^4(
                         0
                       )
                   +e^5(
                         0
                       ),
              g[2]->
                   +e^0(
                         0
                       )
                   +e^1(
                         -HPL[{0}, x]
                       )
                   +e^2(
                         2*HPL[{-1, 0}, x] - HPL[{0, 0}, x] + zeta[2]
                       )
                   +e^3(
                         -4*HPL[{-1, -1, 0}, x] + 2*HPL[{-1, 0, 0}, x] + 2*HPL[{0, -1, 0}, x] - 
                          HPL[{0, 0, 0}, x] + (-2*HPL[{-1}, x] + HPL[{0}, x])*zeta[2] + 2*zeta[3]
                       )
                   +e^4(
                         8*HPL[{-1, -1, -1, 0}, x] - 4*HPL[{-1, -1, 0, 0}, x] - 
                          4*HPL[{-1, 0, -1, 0}, x] + 2*HPL[{-1, 0, 0, 0}, x] - 
                          4*HPL[{0, -1, -1, 0}, x] + 2*HPL[{0, -1, 0, 0}, x] + 
                          2*HPL[{0, 0, -1, 0}, x] - HPL[{0, 0, 0, 0}, x] + 
                          (4*HPL[{-1, -1}, x] - 2*HPL[{-1, 0}, x] - 2*HPL[{0, -1}, x] + 
                            HPL[{0, 0}, x])*zeta[2] - 2*(2*HPL[{-1}, x] - HPL[{0}, x])*zeta[3] + 
                          (9*zeta[4])/4
                       )
                   +e^5(
                         Help["qedvertex", 2]
                       ),
              g[3]->
                   +e^0(
                         0
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         -2*HPL[{0, 0}, x]
                       )
                   +e^3(
                         2*(4*HPL[{-1, 0, 0}, x] + 2*HPL[{0, -1, 0}, x] - 3*HPL[{0, 0, 0}, x]) + 
                          2*HPL[{0}, x]*zeta[2]
                       )
                   +e^4(
                         -2*(16*HPL[{-1, -1, 0, 0}, x] + 8*HPL[{-1, 0, -1, 0}, x] - 
                            12*HPL[{-1, 0, 0, 0}, x] + 4*HPL[{0, -1, -1, 0}, x] - 
                            10*HPL[{0, -1, 0, 0}, x] - 6*HPL[{0, 0, -1, 0}, x] + 
                            7*HPL[{0, 0, 0, 0}, x]) - 2*(4*HPL[{-1, 0}, x] + 2*HPL[{0, -1}, x] - 
                            3*HPL[{0, 0}, x])*zeta[2] + 4*HPL[{0}, x]*zeta[3] - (5*zeta[4])/2
                       )
                   +e^5(
                         Help["qedvertex", 3]
                       ),
              g[4]->
                   +e^0(
                         1/4
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         zeta[2]
                       )
                   +e^3(
                         2*zeta[3]
                       )
                   +e^4(
                         16*zeta[4]
                       )
                   +e^5(
                         Help["qedvertex", 4]
                       ),
              g[5]->
                   +e^0(
                         0
                       )
                   +e^1(
                         HPL[{0}, x]
                       )
                   +e^2(
                         -6*HPL[{-1, 0}, x] + 5*HPL[{0, 0}, x] + 2*HPL[{1, 0}, x] - zeta[2]
                       )
                   +e^3(
                         36*HPL[{-1, -1, 0}, x] - 24*HPL[{-1, 0, 0}, x] - 
                          12*HPL[{-1, 1, 0}, x] - 30*HPL[{0, -1, 0}, x] + 13*HPL[{0, 0, 0}, x] + 
                          10*HPL[{0, 1, 0}, x] - 12*HPL[{1, -1, 0}, x] + 6*HPL[{1, 0, 0}, x] + 
                          4*HPL[{1, 1, 0}, x] + (6*HPL[{-1}, x] - 5*HPL[{0}, x] - 2*HPL[{1}, x])*
                           zeta[2] - 14*zeta[3]
                       )
                   +e^4(
                         -216*HPL[{-1, -1, -1, 0}, x] + 144*HPL[{-1, -1, 0, 0}, x] + 
                          72*HPL[{-1, -1, 1, 0}, x] + 144*HPL[{-1, 0, -1, 0}, x] - 
                          60*HPL[{-1, 0, 0, 0}, x] - 48*HPL[{-1, 0, 1, 0}, x] + 
                          72*HPL[{-1, 1, -1, 0}, x] - 48*HPL[{-1, 1, 0, 0}, x] - 
                          24*HPL[{-1, 1, 1, 0}, x] + 180*HPL[{0, -1, -1, 0}, x] - 
                          120*HPL[{0, -1, 0, 0}, x] - 60*HPL[{0, -1, 1, 0}, x] - 
                          78*HPL[{0, 0, -1, 0}, x] + 29*HPL[{0, 0, 0, 0}, x] + 
                          26*HPL[{0, 0, 1, 0}, x] - 60*HPL[{0, 1, -1, 0}, x] + 
                          54*HPL[{0, 1, 0, 0}, x] + 20*HPL[{0, 1, 1, 0}, x] + 
                          72*HPL[{1, -1, -1, 0}, x] - 48*HPL[{1, -1, 0, 0}, x] - 
                          24*HPL[{1, -1, 1, 0}, x] - 36*HPL[{1, 0, -1, 0}, x] + 
                          14*HPL[{1, 0, 0, 0}, x] + 12*HPL[{1, 0, 1, 0}, x] - 
                          24*HPL[{1, 1, -1, 0}, x] + 20*HPL[{1, 1, 0, 0}, x] + 
                          8*HPL[{1, 1, 1, 0}, x] + (-36*HPL[{-1, -1}, x] + 24*HPL[{-1, 0}, x] + 
                            12*HPL[{-1, 1}, x] + 30*HPL[{0, -1}, x] - 13*HPL[{0, 0}, x] - 
                            10*HPL[{0, 1}, x] + 12*HPL[{1, -1}, x] - 6*HPL[{1, 0}, x] - 
                            4*HPL[{1, 1}, x])*zeta[2] + 2*(33*HPL[{-1}, x] - 17*HPL[{0}, x] - 
                            8*HPL[{1}, x])*zeta[3] - (61*zeta[4])/4
                       )
                   +e^5(
                         Help["qedvertex", 5]
                       ),
              g[6]->
                   +e^0(
                         0
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         2*HPL[{0, 0}, x]
                       )
                   +e^3(
                         -2*(6*HPL[{0, -1, 0}, x] - 3*HPL[{0, 0, 0}, x] - 2*HPL[{0, 1, 0}, x] + 
                            2*HPL[{1, 0, 0}, x]) - 2*HPL[{0}, x]*zeta[2] - 6*zeta[3]
                       )
                   +e^4(
                         2*(36*HPL[{0, -1, -1, 0}, x] - 24*HPL[{0, -1, 0, 0}, x] - 
                            12*HPL[{0, -1, 1, 0}, x] - 18*HPL[{0, 0, -1, 0}, x] + 
                            7*HPL[{0, 0, 0, 0}, x] + 6*HPL[{0, 0, 1, 0}, x] - 
                            12*HPL[{0, 1, -1, 0}, x] + 10*HPL[{0, 1, 0, 0}, x] + 
                            4*HPL[{0, 1, 1, 0}, x] + 12*HPL[{1, 0, -1, 0}, x] - 
                            6*HPL[{1, 0, 0, 0}, x] - 4*HPL[{1, 0, 1, 0}, x] + 
                            4*HPL[{1, 1, 0, 0}, x]) + 2*(6*HPL[{0, -1}, x] - 3*HPL[{0, 0}, x] - 
                            2*HPL[{0, 1}, x] + 2*HPL[{1, 0}, x])*zeta[2] - 
                          4*(4*HPL[{0}, x] - 3*HPL[{1}, x])*zeta[3] - (13*zeta[4])/2
                       )
                   +e^5(
                         Help["qedvertex", 6]
                       ),
              g[7]->
                   +e^0(
                         0
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         zeta[2]/2
                       )
                   +e^3(
                         -3*Log[2]*zeta[2] + (7*zeta[3])/4
                       )
                   +e^4(
                         (Log[2]^4 + 24*PolyLog[4, 1/2])/2 + 6*Log[2]^2*zeta[2] - (31*zeta[4])/4
                       )
                   +e^5(
                         Help["qedvertex", 7]
                       ),
              g[8]->
                   +e^0(
                         0
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         0
                       )
                   +e^3(
                         -4*HPL[{0, 0, 0}, x] - 4*HPL[{0}, x]*zeta[2]
                       )
                   +e^4(
                         -4*(2*HPL[{-1, 0, 0, 0}, x] - 6*HPL[{0, 0, -1, 0}, x] + 
                            HPL[{0, 0, 0, 0}, x] + 2*HPL[{0, 0, 1, 0}, x] - 
                            2*HPL[{0, 1, 0, 0}, x] - 2*HPL[{1, 0, 0, 0}, x]) - 
                          4*(2*HPL[{-1, 0}, x] - 3*HPL[{0, 0}, x] - 2*HPL[{1, 0}, x])*zeta[2] + 
                          4*HPL[{0}, x]*zeta[3] + 26*zeta[4]
                       )
                   +e^5(
                         Help["qedvertex", 8]
                       ),
              g[9]->
                   +e^0(
                         0
                       )
                   +e^1(
                         -HPL[{0}, x]/2
                       )
                   +e^2(
                         2*HPL[{-1, 0}, x] - HPL[{0, 0}, x] + zeta[2]
                       )
                   +e^3(
                         -2*(4*HPL[{-1, -1, 0}, x] - 2*HPL[{-1, 0, 0}, x] - 
                            2*HPL[{0, -1, 0}, x] + HPL[{0, 0, 0}, x]) - 4*HPL[{-1}, x]*zeta[2] + 
                          4*zeta[3]
                       )
                   +e^4(
                         4*(8*HPL[{-1, -1, -1, 0}, x] - 4*HPL[{-1, -1, 0, 0}, x] - 
                            4*HPL[{-1, 0, -1, 0}, x] + 2*HPL[{-1, 0, 0, 0}, x] - 
                            4*HPL[{0, -1, -1, 0}, x] + 2*HPL[{0, -1, 0, 0}, x] + 
                            2*HPL[{0, 0, -1, 0}, x] - HPL[{0, 0, 0, 0}, x]) + 
                          8*(2*HPL[{-1, -1}, x] - HPL[{0, -1}, x])*zeta[2] - 
                          4*(4*HPL[{-1}, x] - HPL[{0}, x])*zeta[3] + 19*zeta[4]
                       )
                   +e^5(
                         Help["qedvertex", 9]
                       ),
              g[10]->
                   +e^0(
                         0
                       )
                   +e^1(
                         HPL[{0}, x]/2
                       )
                   +e^2(
                         (-6*HPL[{-1, 0}, x] + 5*HPL[{0, 0}, x] + 2*HPL[{1, 0}, x])/2 + zeta[2]
                       )
                   +e^3(
                         (36*HPL[{-1, -1, 0}, x] - 28*HPL[{-1, 0, 0}, x] - 
                            12*HPL[{-1, 1, 0}, x] - 30*HPL[{0, -1, 0}, x] + 
                            17*HPL[{0, 0, 0}, x] + 10*HPL[{0, 1, 0}, x] - 
                            12*HPL[{1, -1, 0}, x] + 10*HPL[{1, 0, 0}, x] + 4*HPL[{1, 1, 0}, x])/
                           2 + ((-6*HPL[{-1}, x] + HPL[{0}, x] - 2*HPL[{1}, x] - 6*Log[2])*
                            zeta[2])/2 - (9*zeta[3])/4
                       )
                   +e^4(
                         (-216*HPL[{-1, -1, -1, 0}, x] + 160*HPL[{-1, -1, 0, 0}, x] + 
                            72*HPL[{-1, -1, 1, 0}, x] + 168*HPL[{-1, 0, -1, 0}, x] - 
                            88*HPL[{-1, 0, 0, 0}, x] - 56*HPL[{-1, 0, 1, 0}, x] + 
                            72*HPL[{-1, 1, -1, 0}, x] - 56*HPL[{-1, 1, 0, 0}, x] - 
                            24*HPL[{-1, 1, 1, 0}, x] + 180*HPL[{0, -1, -1, 0}, x] - 
                            132*HPL[{0, -1, 0, 0}, x] - 60*HPL[{0, -1, 1, 0}, x] - 
                            102*HPL[{0, 0, -1, 0}, x] + 41*HPL[{0, 0, 0, 0}, x] + 
                            34*HPL[{0, 0, 1, 0}, x] - 60*HPL[{0, 1, -1, 0}, x] + 
                            58*HPL[{0, 1, 0, 0}, x] + 20*HPL[{0, 1, 1, 0}, x] + 
                            72*HPL[{1, -1, -1, 0}, x] - 56*HPL[{1, -1, 0, 0}, x] - 
                            24*HPL[{1, -1, 1, 0}, x] - 60*HPL[{1, 0, -1, 0}, x] + 
                            34*HPL[{1, 0, 0, 0}, x] + 20*HPL[{1, 0, 1, 0}, x] - 
                            24*HPL[{1, 1, -1, 0}, x] + 20*HPL[{1, 1, 0, 0}, x] + 
                            8*HPL[{1, 1, 1, 0}, x] + Log[2]^4 + 24*PolyLog[4, 1/2])/2 + 
                          ((12*HPL[{-1, -1}, x] + 4*HPL[{-1, 0}, x] + 12*HPL[{-1, 1}, x] - 
                             6*HPL[{0, -1}, x] - 11*HPL[{0, 0}, x] - 10*HPL[{0, 1}, x] - 
                             12*HPL[{1, -1}, x] + 2*HPL[{1, 0}, x] - 4*HPL[{1, 1}, x] + 
                             24*HPL[{-1}, x]*Log[2] + 24*HPL[{1}, x]*Log[2] + 12*Log[2]^2)*
                            zeta[2])/2 + (20*HPL[{-1}, x] - 14*HPL[{0}, x] - 15*HPL[{1}, x])*
                           zeta[3] - (95*zeta[4])/8
                       )
                   +e^5(
                         Help["qedvertex", 10]
                       ),
              g[11]->
                   +e^0(
                         0
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         0
                       )
                   +e^3(
                         -2*HPL[{0, 0, 0}, x] - 2*HPL[{0}, x]*zeta[2]
                       )
                   +e^4(
                         -2*(2*HPL[{-1, 0, 0, 0}, x] - 2*HPL[{0, -1, 0, 0}, x] - 
                            6*HPL[{0, 0, -1, 0}, x] + 3*HPL[{0, 0, 0, 0}, x] + 
                            2*HPL[{0, 0, 1, 0}, x] - 2*HPL[{1, 0, 0, 0}, x]) - 
                          4*(HPL[{-1, 0}, x] - 3*HPL[{0, -1}, x] - HPL[{1, 0}, x])*zeta[2] - 
                          zeta[4]/2
                       )
                   +e^5(
                         Help["qedvertex", 11]
                       ),
              g[12]->
                   +e^0(
                         0
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         0
                       )
                   +e^3(
                         -HPL[{0, 0, 0}, x] - HPL[{0}, x]*zeta[2]
                       )
                   +e^4(
                         -2*HPL[{-1, 0, 0, 0}, x] + 2*HPL[{0, -1, 0, 0}, x] + 
                          2*HPL[{0, 0, -1, 0}, x] - 3*HPL[{0, 0, 0, 0}, x] - 
                          4*HPL[{0, 1, 0, 0}, x] + (-2*HPL[{-1, 0}, x] + 6*HPL[{0, -1}, x] - 
                            HPL[{0, 0}, x])*zeta[2] + 2*HPL[{0}, x]*zeta[3] + zeta[4]/4
                       )
                   +e^5(
                         Help["qedvertex", 12]
                       ),
              g[13]->
                   +e^0(
                         0
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         HPL[{0, 0}, x] + (3*zeta[2])/2
                       )
                   +e^3(
                         -2*(HPL[{-1, 0, 0}, x] + HPL[{0, -1, 0}, x] - 2*HPL[{0, 0, 0}, x] - 
                            2*HPL[{1, 0, 0}, x]) + (-6*HPL[{-1}, x] + 2*HPL[{0}, x] - 3*Log[2])*
                           zeta[2] - zeta[3]/4
                       )
                   +e^4(
                         (8*HPL[{-1, -1, 0, 0}, x] + 8*HPL[{-1, 0, -1, 0}, x] - 
                            16*HPL[{-1, 0, 0, 0}, x] - 16*HPL[{-1, 1, 0, 0}, x] + 
                            8*HPL[{0, -1, -1, 0}, x] - 16*HPL[{0, -1, 0, 0}, x] - 
                            16*HPL[{0, 0, -1, 0}, x] + 20*HPL[{0, 0, 0, 0}, x] + 
                            24*HPL[{0, 1, 0, 0}, x] - 16*HPL[{1, -1, 0, 0}, x] - 
                            16*HPL[{1, 0, -1, 0}, x] + 32*HPL[{1, 0, 0, 0}, x] + 
                            32*HPL[{1, 1, 0, 0}, x] + Log[2]^4 + 24*PolyLog[4, 1/2])/2 + 
                          2*(6*HPL[{-1, -1}, x] - 2*HPL[{-1, 0}, x] - 8*HPL[{0, -1}, x] + 
                            HPL[{0, 0}, x] - 12*HPL[{1, -1}, x] + 4*HPL[{1, 0}, x] + 
                            12*HPL[{-1}, x]*Log[2] + 12*HPL[{1}, x]*Log[2] + 3*Log[2]^2)*
                           zeta[2] - 2*(5*HPL[{-1}, x] + 4*HPL[{0}, x] + 11*HPL[{1}, x])*
                           zeta[3] - (47*zeta[4])/4
                       )
                   +e^5(
                         Help["qedvertex", 13]
                       ),
              g[14]->
                   +e^0(
                         0
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         HPL[{0, 0}, x]
                       )
                   +e^3(
                         -4*HPL[{-1, 0, 0}, x] - 4*HPL[{0, -1, 0}, x] + 5*HPL[{0, 0, 0}, x] + 
                          2*HPL[{0, 1, 0}, x] + zeta[3]
                       )
                   +e^4(
                         16*HPL[{-1, -1, 0, 0}, x] + 16*HPL[{-1, 0, -1, 0}, x] - 
                          20*HPL[{-1, 0, 0, 0}, x] - 8*HPL[{-1, 0, 1, 0}, x] + 
                          24*HPL[{0, -1, -1, 0}, x] - 26*HPL[{0, -1, 0, 0}, x] - 
                          12*HPL[{0, -1, 1, 0}, x] - 26*HPL[{0, 0, -1, 0}, x] + 
                          9*HPL[{0, 0, 0, 0}, x] + 12*HPL[{0, 0, 1, 0}, x] - 
                          12*HPL[{0, 1, -1, 0}, x] + 8*HPL[{0, 1, 0, 0}, x] + 
                          4*HPL[{0, 1, 1, 0}, x] + (-13*HPL[{0, 0}, x] - 2*HPL[{0, 1}, x])*
                           zeta[2] + (-4*HPL[{-1}, x] - 3*HPL[{0}, x])*zeta[3] - (7*zeta[4])/2
                       )
                   +e^5(
                         Help["qedvertex", 14]
                       ),
              g[15]->
                   +e^0(
                         0
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         0
                       )
                   +e^3(
                         0
                       )
                   +e^4(
                         2*(2*HPL[{0, -1, 0, 0}, x] - HPL[{0, 0, -1, 0}, x] - 
                            HPL[{0, 1, 0, 0}, x] + 2*HPL[{1, 0, 0, 0}, x]) + 
                          (HPL[{0, 0}, x] + 4*HPL[{1, 0}, x])*zeta[2] - 4*HPL[{0}, x]*zeta[3] + 
                          (17*zeta[4])/4
                       )
                   +e^5(
                         Help["qedvertex", 15]
                       ),
              g[16]->
                   +e^0(
                         0
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         0
                       )
                   +e^3(
                         0
                       )
                   +e^4(
                         -2*(2*HPL[{0, -1, 0, 0}, x] - 2*HPL[{0, 0, -1, 0}, x] + 
                            HPL[{0, 0, 0, 0}, x] + 2*HPL[{0, 0, 1, 0}, x] - 
                            2*HPL[{0, 1, 0, 0}, x] + 2*HPL[{1, 0, 0, 0}, x]) - 
                          2*(6*HPL[{0, -1}, x] - HPL[{0, 0}, x] + 2*HPL[{1, 0}, x])*zeta[2] - 
                          2*zeta[4]
                       )
                   +e^5(
                         Help["qedvertex", 16]
                       ),
              g[17]->
                   +e^0(
                         0
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         0
                       )
                   +e^3(
                         2*(HPL[{0, -1, 0}, x] - HPL[{0, 0, 0}, x] - HPL[{0, 1, 0}, x]) - 
                          HPL[{0}, x]*zeta[2] - zeta[3]
                       )
                   +e^4(
                         -4*(2*HPL[{-1, 0, -1, 0}, x] - 2*HPL[{-1, 0, 0, 0}, x] - 
                            2*HPL[{-1, 0, 1, 0}, x] + 5*HPL[{0, -1, -1, 0}, x] - 
                            4*HPL[{0, -1, 0, 0}, x] - 3*HPL[{0, -1, 1, 0}, x] - 
                            6*HPL[{0, 0, -1, 0}, x] + 3*HPL[{0, 0, 0, 0}, x] + 
                            4*HPL[{0, 0, 1, 0}, x] - 3*HPL[{0, 1, -1, 0}, x] + 
                            2*HPL[{0, 1, 0, 0}, x] + HPL[{0, 1, 1, 0}, x] - 
                            2*HPL[{1, 0, -1, 0}, x] + 2*HPL[{1, 0, 0, 0}, x] + 
                            2*HPL[{1, 0, 1, 0}, x]) + 2*(2*HPL[{-1, 0}, x] + HPL[{0, -1}, x] + 
                            HPL[{0, 0}, x] + HPL[{0, 1}, x] - 2*HPL[{1, 0}, x])*zeta[2] + 
                          (4*HPL[{-1}, x] - HPL[{0}, x] - 4*HPL[{1}, x])*zeta[3] - (37*zeta[4])/4
                       )
                   +e^5(
                         Help["qedvertex", 17]
                       )};


==> anc/xbox2L.m <==
(* Please refer to:
M. Argeri, S. Di Vita, P. Mastrolia, E. Mirabella, J. Schlenk, U. Schubert, L. Tancredi
"Magnus and Dyson Series for Master Integrals" [arXiv:1401.2979] *)

(* Description:
These are the results for the Master Integrals of uniform weight for the two-loop 
massless on-shell non planar box *)

(* Conventions:
- dimensional regularization scheme with number of spacetime dimensions D=4-2e.
- Minkowskian metric with signature (+,-,...,-)
- integration measure defined as: norm[e]*d^D k/Pi^(D/2) for each loop, where
       norm[e] = (s^e*Gamma[1 - 2*e])/(Gamma[1 - e]^2*Gamma[1 + e])
- the integrals are given as functions of (s,x), where x is defined through t = -x/s (on shell one has s+t+u=0)
- we present the results in the kinematical region t,u<0<s and |s|>|t|, so that 0<x<1
- the result is expressed as a Taylor series in e
- zeta[n] stands for the Riemann Zeta function Zeta[n] 
- for each MI's g[n] (n=1,...,12), gxbox is a list of replacement rules with the explicit expressions *)

gxbox = {
              g[1]->
                   +e^0(
                         -1
                       )
                   +e^1(
                         (-2*I)*Pi
                       )
                   +e^2(
                         12*zeta[2]
                       )
                   +e^3(
                         (8*I)*Pi*zeta[2] + 6*zeta[3]
                       )
                   +e^4(
                         (12*I)*Pi*zeta[3] - 51*zeta[4]
                       )
                   +e^5(
                         Help["xbox", 1]
                       ),
              g[2]->
                   +e^0(
                         -1
                       )
                   +e^1(
                         2*HPL[{0}, x]
                       )
                   +e^2(
                         -4*HPL[{0, 0}, x]
                       )
                   +e^3(
                         8*HPL[{0, 0, 0}, x] + 6*zeta[3]
                       )
                   +e^4(
                         -16*HPL[{0, 0, 0, 0}, x] - 12*HPL[{0}, x]*zeta[3] + 9*zeta[4]
                       )
                   +e^5(
                         Help["xbox", 2]
                       ),
              g[3]->
                   +e^0(
                         -1
                       )
                   +e^1(
                         -2*HPL[{1}, x]
                       )
                   +e^2(
                         -4*HPL[{1, 1}, x]
                       )
                   +e^3(
                         -8*HPL[{1, 1, 1}, x] + 6*zeta[3]
                       )
                   +e^4(
                         -16*HPL[{1, 1, 1, 1}, x] + 12*HPL[{1}, x]*zeta[3] + 9*zeta[4]
                       )
                   +e^5(
                         Help["xbox", 3]
                       ),
              g[4]->
                   +e^0(
                         1/4
                       )
                   +e^1(
                         (I/2)*Pi
                       )
                   +e^2(
                         (-5*zeta[2])/2
                       )
                   +e^3(
                         (-I)*Pi*zeta[2] - zeta[3]
                       )
                   +e^4(
                         (-2*I)*Pi*zeta[3]
                       )
                   +e^5(
                         Help["xbox", 4]
                       ),
              g[5]->
                   +e^0(
                         9/4
                       )
                   +e^1(
                         ((3*I)/2)*Pi - 3*HPL[{0}, x]
                       )
                   +e^2(
                         (-3*I)*Pi*HPL[{0}, x] + 3*HPL[{0, 0}, x] - (15*zeta[2])/2
                       )
                   +e^3(
                         (3*I)*Pi*(2*HPL[{0, 0}, x] + HPL[{1, 0}, x]) + 3*HPL[{1, 0, 0}, x] + 
                          15*HPL[{0}, x]*zeta[2] - 15*zeta[3]
                       )
                   +e^4(
                         -3*(4*HPL[{0, 0, 0, 0}, x] + 2*HPL[{0, 1, 0, 0}, x] + 
                            4*HPL[{1, 0, 0, 0}, x] + HPL[{1, 1, 0, 0}, x]) - 
                          15*(2*HPL[{0, 0}, x] + HPL[{1, 0}, x])*zeta[2] + 
                          3*(7*HPL[{0}, x] + HPL[{1}, x])*zeta[3] - 
                          (3*I)*Pi*(4*HPL[{0, 0, 0}, x] + 2*HPL[{0, 1, 0}, x] + 
                            2*HPL[{1, 0, 0}, x] + HPL[{1, 1, 0}, x] + HPL[{1}, x]*zeta[2] + 
                            3*zeta[3]) - (183*zeta[4])/4
                       )
                   +e^5(
                         Help["xbox", 5]
                       ),
              g[6]->
                   +e^0(
                         9/4
                       )
                   +e^1(
                         ((3*I)/2)*Pi + 3*HPL[{1}, x]
                       )
                   +e^2(
                         (3*I)*Pi*HPL[{1}, x] + 3*HPL[{1, 1}, x] - (15*zeta[2])/2
                       )
                   +e^3(
                         -3*HPL[{0, 1, 1}, x] - 15*HPL[{1}, x]*zeta[2] - 
                          (3*I)*Pi*(-HPL[{0, 1}, x] - 2*HPL[{1, 1}, x] + zeta[2]) - 12*zeta[3]
                       )
                   +e^4(
                         -3*(HPL[{0, 0, 1, 1}, x] + 4*HPL[{0, 1, 1, 1}, x] + 
                            2*HPL[{1, 0, 1, 1}, x] + 4*HPL[{1, 1, 1, 1}, x]) - 
                          15*(HPL[{0, 1}, x] + 2*HPL[{1, 1}, x])*zeta[2] - 
                          15*HPL[{1}, x]*zeta[3] - (3*I)*Pi*(-HPL[{0, 0, 1}, x] - 
                            2*HPL[{0, 1, 1}, x] - 2*HPL[{1, 0, 1}, x] - 4*HPL[{1, 1, 1}, x] + 
                            2*HPL[{1}, x]*zeta[2] + 2*zeta[3]) - (27*zeta[4])/2
                       )
                   +e^5(
                         Help["xbox", 6]
                       ),
              g[7]->
                   +e^0(
                         0
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         I*Pi*HPL[{0}, x] + HPL[{0, 0}, x]
                       )
                   +e^3(
                         -2*(2*HPL[{0, 0, 0}, x] + HPL[{1, 0, 0}, x]) - 6*HPL[{0}, x]*zeta[2] - 
                          (2*I)*Pi*(HPL[{0, 0}, x] + HPL[{1, 0}, x] + zeta[2]) + 2*zeta[3]
                       )
                   +e^4(
                         4*(3*HPL[{0, 0, 0, 0}, x] + HPL[{0, 1, 0, 0}, x] + 
                            2*HPL[{1, 0, 0, 0}, x] + HPL[{1, 1, 0, 0}, x]) + 
                          12*(HPL[{0, 0}, x] + HPL[{1, 0}, x])*zeta[2] + 
                          (4*I)*Pi*(HPL[{0, 0, 0}, x] + HPL[{0, 1, 0}, x] + HPL[{1, 0, 0}, x] + 
                            HPL[{1, 1, 0}, x] + HPL[{1}, x]*zeta[2]) - 
                          4*(HPL[{0}, x] + HPL[{1}, x])*zeta[3] + 27*zeta[4]
                       )
                   +e^5(
                         Help["xbox", 7]
                       ),
              g[8]->
                   +e^0(
                         0
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         HPL[{0, 0}, x] + HPL[{0, 1}, x] + HPL[{1, 0}, x] + HPL[{1, 1}, x] + 
                          3*zeta[2]
                       )
                   +e^3(
                         -2*(2*HPL[{0, 0, 0}, x] + HPL[{0, 0, 1}, x] + HPL[{0, 1, 0}, x] - 
                            HPL[{1, 0, 1}, x] - HPL[{1, 1, 0}, x] - 2*HPL[{1, 1, 1}, x]) - 
                          6*(HPL[{0}, x] - HPL[{1}, x])*zeta[2] + 2*zeta[3]
                       )
                   +e^4(
                         4*(3*HPL[{0, 0, 0, 0}, x] + HPL[{0, 0, 0, 1}, x] + 
                            HPL[{0, 0, 1, 0}, x] - HPL[{0, 1, 0, 1}, x] - HPL[{0, 1, 1, 0}, x] - 
                            HPL[{0, 1, 1, 1}, x] - HPL[{1, 0, 0, 0}, x] - HPL[{1, 0, 0, 1}, x] - 
                            HPL[{1, 0, 1, 0}, x] + HPL[{1, 1, 0, 1}, x] + HPL[{1, 1, 1, 0}, x] + 
                            3*HPL[{1, 1, 1, 1}, x]) + 12*(HPL[{0, 0}, x] - HPL[{0, 1}, x] - 
                            HPL[{1, 0}, x] + HPL[{1, 1}, x])*zeta[2] - 
                          4*(HPL[{0}, x] - HPL[{1}, x])*zeta[3] + 12*zeta[4]
                       )
                   +e^5(
                         Help["xbox", 8]
                       ),
              g[9]->
                   +e^0(
                         0
                       )
                   +e^1(
                         0
                       )
                   +e^2(
                         (-I)*Pi*HPL[{1}, x] + HPL[{1, 1}, x]
                       )
                   +e^3(
                         (-2*I)*Pi*(HPL[{0, 1}, x] + HPL[{1, 1}, x]) + 
                          2*(HPL[{0, 1, 1}, x] + 2*HPL[{1, 1, 1}, x]) + 6*HPL[{1}, x]*zeta[2]
                       )
                   +e^4(
                         4*(HPL[{0, 0, 1, 1}, x] + 2*HPL[{0, 1, 1, 1}, x] + 
                            HPL[{1, 0, 1, 1}, x] + 3*HPL[{1, 1, 1, 1}, x]) + 
                          12*(HPL[{0, 1}, x] + HPL[{1, 1}, x])*zeta[2] + 
                          (4*I)*Pi*(-HPL[{0, 0, 1}, x] - HPL[{0, 1, 1}, x] - HPL[{1, 0, 1}, x] - 
                            HPL[{1, 1, 1}, x] + HPL[{1}, x]*zeta[2])
                       )
                   +e^5(
                         Help["xbox", 9]
                       ),
              g[10]->
                   +e^0(
                         -1
                       )
                   +e^1(
                         (-2*I)*Pi
                       )
                   +e^2(
                         17*zeta[2]
                       )
                   +e^3(
                         (18*I)*Pi*zeta[2] + 23*zeta[3]
                       )
                   +e^4(
                         (46*I)*Pi*zeta[3] - (317*zeta[4])/2
                       )
                   +e^5(
                         Help["xbox", 10]
                       ),
              g[11]->
                   +e^0(
                         0
                       )
                   +e^1(
                         (5*(HPL[{0}, x] + HPL[{1}, x]))/2
                       )
                   +e^2(
                         (5*I)*Pi*(HPL[{0}, x] + HPL[{1}, x])
                       )
                   +e^3(
                         -2*(5*HPL[{0, 0, 0}, x] + 2*HPL[{0, 0, 1}, x] + 2*HPL[{0, 1, 0}, x] + 
                            5*HPL[{0, 1, 1}, x] + 5*HPL[{1, 0, 0}, x] + 2*HPL[{1, 0, 1}, x] + 
                            2*HPL[{1, 1, 0}, x] + 5*HPL[{1, 1, 1}, x]) - 
                          50*(HPL[{0}, x] + HPL[{1}, x])*zeta[2] - 
                          (6*I)*Pi*(HPL[{0, 0}, x] - HPL[{0, 1}, x] + HPL[{1, 0}, x] - 
                            HPL[{1, 1}, x] + zeta[2]) + 6*zeta[3]
                       )
                   +e^4(
                         8*(5*HPL[{0, 0, 0, 0}, x] + 2*HPL[{0, 0, 0, 1}, x] + 
                            2*HPL[{0, 0, 1, 0}, x] - HPL[{0, 0, 1, 1}, x] + 
                            HPL[{0, 1, 0, 0}, x] - 2*HPL[{0, 1, 0, 1}, x] - 
                            2*HPL[{0, 1, 1, 0}, x] - 5*HPL[{0, 1, 1, 1}, x] + 
                            5*HPL[{1, 0, 0, 0}, x] + 2*HPL[{1, 0, 0, 1}, x] + 
                            2*HPL[{1, 0, 1, 0}, x] - HPL[{1, 0, 1, 1}, x] + 
                            HPL[{1, 1, 0, 0}, x] - 2*HPL[{1, 1, 0, 1}, x] - 
                            2*HPL[{1, 1, 1, 0}, x] - 5*HPL[{1, 1, 1, 1}, x]) + 
                          96*(HPL[{0, 0}, x] - HPL[{0, 1}, x] + HPL[{1, 0}, x] - HPL[{1, 1}, x])*
                           zeta[2] - 55*(HPL[{0}, x] + HPL[{1}, x])*zeta[3] + 
                          (4*I)*Pi*(HPL[{0, 0, 0}, x] + 4*HPL[{0, 0, 1}, x] + 
                            4*HPL[{0, 1, 0}, x] + HPL[{0, 1, 1}, x] + HPL[{1, 0, 0}, x] + 
                            4*HPL[{1, 0, 1}, x] + 4*HPL[{1, 1, 0}, x] + HPL[{1, 1, 1}, x] - 
                            9*HPL[{0}, x]*zeta[2] - 9*HPL[{1}, x]*zeta[2] + 3*zeta[3]) + 
                          282*zeta[4]
                       )
                   +e^5(
                         Help["xbox", 11]
                       ),
              g[12]->
                   +e^0(
                         -1/4
                       )
                   +e^1(
                         (-2*I)*Pi + (5*HPL[{0}, x] + 11*HPL[{1}, x])/4
                       )
                   +e^2(
                         ((5*I)/2)*Pi*(HPL[{0}, x] + HPL[{1}, x]) - 4*HPL[{0, 0}, x] - 
                          4*HPL[{0, 1}, x] - 4*HPL[{1, 0}, x] - HPL[{1, 1}, x] + 2*zeta[2]
                       )
                   +e^3(
                         11*HPL[{0, 0, 0}, x] + 2*HPL[{0, 0, 1}, x] + 2*HPL[{0, 1, 0}, x] - 
                          10*HPL[{0, 1, 1}, x] + 3*HPL[{1, 0, 0}, x] - 6*HPL[{1, 0, 1}, x] - 
                          6*HPL[{1, 1, 0}, x] - 15*HPL[{1, 1, 1}, x] + 
                          (-13*HPL[{0}, x] - 34*HPL[{1}, x])*zeta[2] + 
                          I*Pi*(HPL[{0, 0}, x] + 4*HPL[{0, 1}, x] + HPL[{1, 0}, x] + 
                            7*HPL[{1, 1}, x] + 21*zeta[2]) + (9*zeta[3])/2
                       )
                   +e^4(
                         -28*HPL[{0, 0, 0, 0}, x] + 8*HPL[{0, 0, 0, 1}, x] + 
                          8*HPL[{0, 0, 1, 0}, x] - 7*HPL[{0, 0, 1, 1}, x] - 
                          24*HPL[{0, 1, 0, 0}, x] - 24*HPL[{0, 1, 1, 1}, x] + 
                          4*HPL[{1, 0, 0, 0}, x] + 16*HPL[{1, 0, 0, 1}, x] + 
                          16*HPL[{1, 0, 1, 0}, x] - 26*HPL[{1, 0, 1, 1}, x] - 
                          8*HPL[{1, 1, 0, 0}, x] - 8*HPL[{1, 1, 0, 1}, x] - 
                          8*HPL[{1, 1, 1, 0}, x] - 56*HPL[{1, 1, 1, 1}, x] + 
                          (20*HPL[{0, 0}, x] - 31*HPL[{0, 1}, x] + 44*HPL[{1, 0}, x] - 
                            70*HPL[{1, 1}, x])*zeta[2] + 
                          ((-15*HPL[{0}, x] - 11*HPL[{1}, x])*zeta[3])/2 + 
                          I*Pi*(-14*HPL[{0, 0, 0}, x] + 19*HPL[{0, 0, 1}, x] - 
                            20*HPL[{0, 1, 0}, x] + 4*HPL[{0, 1, 1}, x] - 6*HPL[{1, 0, 0}, x] + 
                            30*HPL[{1, 0, 1}, x] - 12*HPL[{1, 1, 0}, x] + 18*HPL[{1, 1, 1}, x] - 
                            54*HPL[{0}, x]*zeta[2] - 24*HPL[{1}, x]*zeta[2] + 78*zeta[3]) + 
                          (125*zeta[4])/4
                       )
                   +e^5(
                         Help["xbox", 12]
                       )};

